Observing the host galaxies of high-redshift quasars with JWST: predictions from the BlueTides simulation

The bright emission from high-redshift quasars completely conceals their host galaxies in the rest-frame ultraviolet/optical, with detection of the hosts in these wavelengths eluding even the Hubble Space Telescope (HST) using detailed point spread function (PSF) modelling techniques. In this study we produce mock images of a sample of z=7 quasars extracted from the BlueTides simulation, and apply Markov Chain Monte Carlo-based PSF modelling to determine the detectability of their host galaxies with the James Webb Space Telescope (JWST). While no statistically significant detections are made with HST, we predict that at the same wavelengths and exposure times JWST NIRCam imaging will detect ~50% of quasar host galaxies. We investigate various observational strategies, and find that NIRCam wide-band imaging in the long-wavelength filters results in the highest fraction of successful quasar host detections, detecting >80% of the hosts of bright quasars in exposure times of 5 ks. Exposure times of ~5 ks are required to detect the majority of host galaxies in the NIRCam wide-band filters, however even 10 ks exposures with MIRI result in <30% successful host detections. We find no significant trends between galaxy properties and their detectability. The PSF modelling can accurately recover the host magnitudes, radii, and spatial distribution of the larger-scale emission, when accounting for the central core being contaminated by residual quasar flux. Care should be made when interpreting the host properties measured using PSF modelling.

==> plots/compare_magnitudes.py <==
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from astropy.io import fits
import matplotlib
matplotlib.rcParams['font.size'] = (9)
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
markers= ['s','^','o','d','h','p']

def flux_to_mag(flux, zp=0.0):
    return -2.5*np.log10(flux) + zp



df=pd.read_pickle('/home/mmarshal/BLUETIDES/BlueTides/PIG_208/processed_data/quasarDatabase_processed.pkl')
#df=pd.read_pickle('/home/mmarshal/BLUETIDES/BlueTides/PIG_208/processed_data/quasarDatabase.pkl')
df=df[df['Sample']=='SDSS']
print(df.columns)


fig1,ax1=plt.subplots(figsize=(3,3.1))
fig2,ax2=plt.subplots(2,2,figsize=(6,5.8),gridspec_kw={'hspace':0.3,'wspace':0.3})
#fig3,ax3=plt.subplots(1,2,figsize=(6,3.1),gridspec_kw={'hspace':0.3})
fig4,ax4=plt.subplots(figsize=(3,3.1))

for ll,filt in enumerate(['F115W','F150W','F200W','F277W','F356W','F444W']):
    fit_mag=np.zeros(len(df))
    err_mag=np.zeros(len(df))
    fit_rad=np.zeros(len(df))
    err_rad=np.zeros(len(df))
    fit_sers=np.zeros(len(df))
    err_sers=np.zeros(len(df))
    if filt=='F200W':
      OH_mag=np.zeros(len(df))
      OH_mag_err=np.zeros(len(df))
      OH_rad=np.zeros(len(df))
      OH_sers=np.zeros(len(df))
      OH_rad_err=np.zeros(len(df))
      OH_sers_err=np.zeros(len(df))

    for jj,ii in enumerate(df['Index']):
        if ii!=41:
            if filt=='F200W':
                _pattern = 'runJWST/SDSS_z7_SN/mcmc_out_mock_JWST_SDSS_{}_residual.fits'
                _pattern_OH= 'runJWST/SDSS_z7_SN_onlyHost/mcmc_out_mock_JWST_SDSS_{}_residual.fits'
                head = fits.getheader(_pattern.format(ii))
                head_OH = fits.getheader(_pattern_OH.format(ii))
                OH_mag[jj]=head_OH['1SER_MAG'].split(' ')[0]
                OH_mag_err[jj]=head_OH['1SER_MAG'].split(' ')[-1]
                OH_rad[jj]=head_OH['1SER_RE'].split(' ')[0]
                OH_sers[jj]=head_OH['1SER_N'].split(' ')[0]
                OH_rad_err[jj]=head_OH['1SER_RE'].split(' ')[-1]
                OH_sers_err[jj]=head_OH['1SER_N'].split(' ')[-1]
            else:
                _pattern = 'runJWST/SDSS_z7_{}/mcmc_out_mock_JWST_SDSS_{}_residual.fits'
                head = fits.getheader(_pattern.format(filt,ii))
            fit_mag[jj]=head['2SER_MAG'].split(' ')[0]
            err_mag[jj]=head['2SER_MAG'].split(' ')[-1]
            fit_rad[jj]=head['2SER_RE'].split(' ')[0]
            err_rad[jj]=head['2SER_RE'].split(' ')[-1]
            fit_sers[jj]=head['2SER_N'].split(' ')[0]
            err_sers[jj]=head['2SER_N'].split(' ')[-1]
    
    if filt in ['F277W','F356W','F444W']:
      pxscale = 0.063/2 #arcsec
    else:
      pxscale = 0.031/2
    flux = df['{} Flux'.format(filt)]
    mag = flux_to_mag(flux,25.9463)
    
    df_T = df[df[filt]==True]
    #df_F = df[df[filt]==False]
    ax1.plot(mag[df[filt]==True],fit_mag[df[filt]==True],marker=markers[ll],label=filt,markerfacecolor='w',markeredgewidth=1.5,ls='')
    #ax1.errorbar(mag[df[filt]==True],fit_mag[df[filt]==True],err_mag[df[filt]==True],fmt=markers[ll],label=filt,markerfacecolor='w',markeredgewidth=1.5)
    ax2[0,0].plot(df_T['Radius'],fit_rad[df[filt]==True]*pxscale,marker=markers[ll],label=filt,markerfacecolor='w',markeredgewidth=1.5,ls='')
    #ax2[0,0].errorbar(df_T['Radius'],fit_rad[df[filt]==True]*pxscale,err_rad[df[filt]==True]*pxscale,fmt=markers[ll],label=filt,markerfacecolor='w',markeredgewidth=1.5)
    #ax2.plot(df_F['Radius'],fit_rad[df[filt]==False]*pxscale,'o',markerfacecolor='w')
    ax2[1,0].plot(df_T['BtoT'],fit_sers[df[filt]==True],marker=markers[ll],label=filt,markerfacecolor='w',markeredgewidth=1.5,ls='')
    #ax2[1,0].errorbar(df_T['BtoT'],fit_sers[df[filt]==True],err_sers[df[filt]==True],fmt=markers[ll],label=filt,markerfacecolor='w',markeredgewidth=1.5)
    #plt.plot(df_F['{} True Mag'.format(filt)],df_F['{} Fit Mag'.format(filt)],'o',markerfacecolor='w')
    print(filt)
    print('Median',np.median(fit_mag[df[filt]==True]-mag[df[filt]==True])) 
    print('Max',np.max(fit_mag[df[filt]==True]-mag[df[filt]==True]))
    print('Std',np.std(fit_mag[df[filt]==True]-mag[df[filt]==True]))
    print('Radius',np.corrcoef(df_T['Radius'],fit_rad[df[filt]==True]*pxscale)[0,1])
    print('BtoT',np.corrcoef(df_T['BtoT'],fit_sers[df[filt]==True])[0,1])

    ###Compare only host fit to subtracted fit
    if filt=='F200W':
      #ax3[0].plot(OH_mag[df[filt]==True],fit_mag[df[filt]==True],'o')
      #ax3[0].plot(OH_rad[df[filt]==True]*pxscale,fit_rad[df[filt]==True]*pxscale,'o',color='C2')
      #ax3[1].plot(OH_sers[df[filt]==True],fit_sers[df[filt]==True],'o',color='C2')
      ax2[0,1].errorbar(OH_rad[df[filt]==True]*pxscale,fit_rad[df[filt]==True]*pxscale,yerr=err_rad[df[filt]==True]*pxscale,xerr=OH_rad_err[df[filt]==True]*pxscale,fmt=markers[ll],color='C2',markerfacecolor='w',markeredgewidth=1.5)
      ###Plot undetectable quasars separately
      #locc=df.index.isin([0,4,10,12,21,22])
      #ax2[0,1].errorbar(OH_rad[locc]*pxscale,fit_rad[locc]*pxscale,yerr=err_rad[locc]*pxscale,xerr=OH_rad_err[locc]*pxscale,fmt='o',color='C3')
      ax2[1,1].errorbar(OH_sers[df[filt]==True],fit_sers[df[filt]==True],yerr=err_sers[df[filt]==True],xerr=OH_sers_err[df[filt]==True],fmt=markers[ll],color='C2',markerfacecolor='w',markeredgewidth=1.5)
      ax4.errorbar(OH_mag[df[filt]==True],fit_mag[df[filt]==True],yerr=err_mag[df[filt]==True],xerr=OH_mag_err[df[filt]==True],fmt=markers[ll],color='C2',markerfacecolor='w',markeredgewidth=1.5)
      print('median',np.median(fit_mag[df[filt]==True]-OH_mag[df[filt]==True])) 
      print('max (+ve)',np.max(fit_mag[df[filt]==True]-OH_mag[df[filt]==True]))
      print('max (-ve)',np.min(fit_mag[df[filt]==True]-OH_mag[df[filt]==True]))
      print('std',np.std(fit_mag[df[filt]==True]-OH_mag[df[filt]==True]))

ax1.plot([22.5,27],[22.5,27],'k')
ax1.invert_xaxis()
ax1.invert_yaxis()
ax1.axis('square')
ax1.legend(fontsize='small')
ax1.set_ylabel('Sersic Magnitude, PSF Subtraction')
ax1.set_xlabel('True Magnitude')
ax1.set_yticks(ax1.get_xticks())
ax1.set_xlim([26.4,22.8])
ax1.set_ylim([26.4,22.8])


ax2[0,0].legend(fontsize='small')
ax2[0,0].set_ylabel('Sersic Radius (kpc), PSF Subtraction')
ax2[0,0].set_xlabel('Half-Mass Radius (kpc)')

ax2[1,0].set_ylabel('Sersic Index, PSF Subtraction')
ax2[1,0].set_xlabel('Bulge-to-Total Mass Ratio')

ax2[0,1].plot([0.10,0.17],[0.10,0.17],'k')
ax2[1,1].plot([0,5.5],[0,5.5],'k')
ax2[1,1].axis('square')
ax2[0,1].axis('square')
ax2[0,1].set_yticks(ax2[0,1].get_xticks())
ax2[1,1].set_yticks(ax2[1,1].get_xticks())

ax2[0,1].set_xlim([0.11,0.17])
ax2[0,1].set_ylim([0.11,0.17])
ax2[1,1].set_xlim([0,5.5])
ax2[1,1].set_ylim([0,5.5])
ax2[0,1].set_ylabel('Sersic Radius (kpc), PSF Subtraction')
ax2[0,1].set_xlabel('Sersic Radius (kpc), True Host Image')
ax2[1,1].set_ylabel('Sersic Index, PSF Subtraction')
ax2[1,1].set_xlabel('Sersic Index, True Host Image')

ax4.plot([22.5,27],[22.5,27],'k')
ax4.invert_xaxis()
ax4.invert_yaxis()
ax4.set_xlabel('Sersic Magnitude, True Host Image')
ax4.set_ylabel('Sersic Magnitude, PSF Subtraction')
ax4.axis('square')
ax4.set_yticks(ax4.get_xticks())
ax4.set_xlim([26.4,22.8])
ax4.set_ylim([26.4,22.8])

fig1.subplots_adjust(left=0.2, bottom=0.15, right=0.95, top=0.95)
fig4.subplots_adjust(left=0.2, bottom=0.15, right=0.95, top=0.95)
fig2.subplots_adjust(left=0.1, bottom=0.1, right=0.95, top=0.95)
#fig3.subplots_adjust(left=0.1, bottom=0.15, right=0.95, top=0.9)

fig1.savefig('compare_magnitudes.pdf')
fig2.savefig('compare_measured_props.pdf')
#fig3.savefig('compare_fit_props.pdf')
fig4.savefig('compare_fit_mags.pdf')


plt.show()


